Sidekick compilation with xDSL

Traditionally, compiler researchers either conduct experiments within an existing production compiler or develop their own prototype compiler; both options come with trade-offs. On one hand, prototyping in a production compiler can be cumbersome, as they are often optimized for program compilation speed at the expense of software simplicity and development speed. On the other hand, the transition from a prototype compiler to production requires significant engineering work. To bridge this gap, we introduce the concept of sidekick compiler frameworks, an approach that uses multiple frameworks that interoperate with each other by leveraging textual interchange formats and declarative descriptions of abstractions. Each such compiler framework is specialized for specific use cases, such as performance or prototyping. Abstractions are by design shared across frameworks, simplifying the transition from prototyping to production. We demonstrate this idea with xDSL, a sidekick for MLIR focused on prototyping and teaching. xDSL interoperates with MLIR through a shared textual IR and the exchange of IRs through an IR Definition Language. The benefits of sidekick compiler frameworks are evaluated by showing on three use cases how xDSL impacts their development: teaching, DSL compilation, and rewrite system prototyping. We also investigate the trade-offs that xDSL offers, and demonstrate how we simplify the transition between frameworks using the IRDL dialect. With sidekick compilation, we envision a future in which engineers minimize the cost of development by choosing a framework built for their immediate needs, and later transitioning to production with minimal overhead.

==> dialect_example.py <==
from xdsl.irdl import (irdl_attr_definition, irdl_op_definition, OperandDef,
                       ResultDef, AttributeDef, ParameterDef, RegionDef)
from xdsl.ir import (ParametrizedAttribute, Operation, Region, Block)
from xdsl.dialects.builtin import ArrayAttr, StringAttr, IntegerType, ModuleOp, AnyAttr
from xdsl.printer import Printer
from xdsl.dialects.arith import Cmpi, Constant
from xdsl.dialects.scf import Yield
from dataclasses import dataclass

from xdsl.pattern_rewriter import (RewritePattern, GreedyRewritePatternApplier,
                                   PatternRewriteWalker, PatternRewriter,
                                   op_type_rewrite_pattern)


def wrap_list(l: list[str]):
    return ArrayAttr.from_list([StringAttr.from_str(c) for c in l])


# define needed types


@irdl_attr_definition
class Bag(ParametrizedAttribute):
    name = "sql.bag"
    schema: ParameterDef[ArrayAttr[IntegerType]]


# define first operation


@irdl_op_definition
class Table(Operation):
    name = "sql.table"
    table_name = AttributeDef(StringAttr)
    result_bag = ResultDef(Bag)


# build table

table = Table.build(
    attributes={"table_name": StringAttr.from_str("t")},
    result_types=[Bag([ArrayAttr.from_list([IntegerType.from_width(32)])])])

# print table

Printer().print_op(table)

#define sum


@irdl_op_definition
class Select(Operation):
    name = "sql.select"
    input_bag = OperandDef(Bag)
    predicate = RegionDef()
    result_bag = ResultDef(Bag)


# build the filter

predicate = Region.from_block_list([
    Block.from_callable([IntegerType.from_width(32)], lambda x: [
        c := Constant.from_int_constant(10, 32), c := Constant.
        from_int_constant(10, 32), cmp := Cmpi.get(x, c, 2),
        Yield.get(cmp)
    ])
])

# build aggregation

sel = Select.build(result_types=[table.result_bag.typ],
                   operands=[table],
                   regions=[predicate])

# print aggregation

mod = ModuleOp.build(regions=[Region.from_operation_list([table, sel])])

Printer().print_op(mod)


@dataclass
class DeadCodeElim(RewritePattern):

    @op_type_rewrite_pattern
    def match_and_rewrite(self, op: Constant, rewriter: PatternRewriter):
        if len(op.results[0].uses) == 0:
            rewriter.erase_matched_op()


operator_walker = PatternRewriteWalker(
    GreedyRewritePatternApplier([DeadCodeElim()]))

operator_walker.rewrite_module(mod)
Printer().print_op(mod)


==> tools/MLIRLexer.py <==
from pygments.lexer import RegexLexer, bygroups
from pygments.token import *

from pygments.lexer import RegexLexer, bygroups
from pygments.token import Name, Keyword, Operator, Comment, Text, Punctuation, Literal

comment_rule = (r'//.*?\n', Comment)
ssa_value_rule = (r'%[^[ )]*]*', Name.Variable)
symbol_rule = (r'@[^(]*', Name.Function)
basic_block_rule = (r'\^[^(:\]]*', Name.Label)
operation_rule = (r'(=)( +)([a-z_]+)(\.)([a-z_]+)',
                  bygroups(Operator, Text, Name.Namespace, Text,
                           Keyword.Function))
generic_operation_rule = (r'(=)( +)(")([a-z_]+)(\.)([a-z_]+)(")',
                  bygroups(Operator, Text, Text, Name.Namespace, Text,
                           Keyword.Function, Text))
non_assign_operation_rule = (r'([a-z_]+)(\.)([a-z_]+)',
                             bygroups(Name.Namespace, Text, Keyword.Function))
type_rule = (r'(!)([a-z_]+)(\.)([a-z0-9_]+)',
             bygroups(Operator, Name.Namespace, Text, Keyword.Type))
abbrev_type_tule = (r'(!)([a-z0-9]+)', bygroups(Operator, Keyword.Type))
first_attribute_rule = (r'([{\[])([a-z_A-Z]+)( = +)([@a-z0-9">=]+)',
                        bygroups(Text, Name.Attribute, Text, Name.Tag))
following_attribute_rule = (r'(, +)([a-z_]+)( = +)([a-z0-9">=@]+)',
                            bygroups(Text, Name.Attribute, Text, Name.Tag))
abbrev_following_attribute_rule = (r'(, +)([a-z_]+)( = +)',
                                   bygroups(Text, Name.Attribute, Text))


class MLIRLexer(RegexLexer):
    name = 'MLIR'
    aliases = ['mlir']
    filenames = ['*.mlir']

    tokens = {
        'root': [
            (r'//.*?\n', Comment),
            (r'%[^ ]*', Name.Variable),
            (r'@[^(]*', Name.Function),
            (r'\^[^(]*', Name.Label),
            (r'(=)( +)([a-z]+)(\.)([a-z]+)', bygroups(Operator, Text, Name.Namespace, Text, Keyword.Function)),
            (r'(!)([a-z]+)(\.)([a-z]+)', bygroups(Operator, Name.Namespace, Text, Keyword.Type)),
            (r'(\n|\s)+', Text),
            (r'[=<>{}:\[\]()*.,!]|x\b', Punctuation),
            (r'def', Keyword),
        ]
    }

# This Lexer is a hack that enables a custom style where only operation names
# are highlighted and comments as well as dialect names are printed in light
# gray.
class MLIRLexerOnlyOps(RegexLexer):
    name = 'MLIR'
    aliases = ['mlir']
    filenames = ['*.mlir']

    tokens = {
        'root': [
            comment_rule,
            ssa_value_rule,
            symbol_rule,
            basic_block_rule,
            operation_rule,
            generic_operation_rule,
            non_assign_operation_rule,
            type_rule,
            abbrev_type_tule,
            (r'(\n|\s)+', Text),
            first_attribute_rule,
            (r'(\[)([a-z]+)', bygroups(Text, Name.Variable)),
            following_attribute_rule,
            abbrev_following_attribute_rule,
            (r'[=<>{}:\[\]()*.,!]|x\b', Punctuation),
            (r'(...)', Text),
            (r'def', Keyword),
        ]
    }
